Geolocating the Higgs Boson Candidate at the LHC

The latest results from the ATLAS and CMS experiments at the CERN Large Hadron Collider (LHC) unequivocally confirm the existence of a resonance, $X$, with mass near 125 GeV which could be the Higgs boson of the Standard Model. Measuring the properties (quantum numbers and couplings) of this resonance is of paramount importance. Initial analyses by the LHC collaborations disfavor specific alternative benchmark hypotheses, e.g. pure pseudoscalars or gravitons. However, this is just the first step in a long-term program of detailed measurements. We consider the most general set of operators in the decay channels $X \to ZZ$, $WW$, $Z\gamma$, $\gamma\gamma$ and derive the constraint implied by the measured rate. This allows us to provide a useful parametrization of the orthogonal independent Higgs coupling degrees of freedom as coordinates on a suitably defined sphere.

==> anc/supplemental.tex <==
\documentclass{article}
\begin{document}
{\bf Experimental implementation.}
While the example analyses performed here are simplified, the
additional steps needed to perform an actual analysis are
relatively straightforward.  One needs to 
\begin{enumerate}
\item\label{item 1} Calculate the parameters $\gamma_{ij}$ from
  Table I (in the main article) using the
  actual detector geometry and effciencies and the specific cuts to be
  used in the analysis.
\item Use the $\gamma_{ij}$ to define a sphere in coupling space,
  either in the scenario where all couplings are real (Eq.~(9)) or
  in one of the other three scenarios.
\item Determine the point on the sphere in coupling space that
  maximizes the likelihood associated with the observed events.
  The likelihood employed should include background information 
  ~\cite{jhu mem, mem, mekd, ZZ BG}. 
\end{enumerate}

One potential experimental concern stems from the difficulty of
generating events to perform pseudo-experiments for sufficiently many
points in the continuous parameter space.  In experiments, the
significance of a measurement is often determined by comparing the
observed value of some test statistic to a distribution of that test
statistic obtained from pseudo-experiments.  In principle, such an
approach is not necessary when the test statistic used is the
likelihood, since the likelihood has a well-defined statistical
meaning.  However, one may still wish to perform
pseudo-experiments in this case, for example to take into account
reducible backgrounds not included in the likelihood expression used.

We point out that this concern is unjustified; one can perform
pseudo-experiments without generating events for every point in
parameter space.  Our recommended procedure is to generate events for
one particular point in parameter space, which we label by $(\phi_0,\lambda_0)$.  
Then one can perform pseudo-experiments for a different point in 
parameter space, $(\phi_{test},\lambda_{test})$, using the same events, 
but calculating the likelihood not from the usual formula
\begin{equation}
\ln \mathcal{L}(\phi,\lambda) = \sum_i \ln P(\mathbf{p}_i,\phi,\lambda),
\end{equation}
but from
\begin{equation}
\ln \mathcal{L}(\phi,\lambda) = \sum_i 
\frac{ P(\mathbf{p}_i,\phi_{test},\lambda_{test})}{P(\mathbf{p}_i,\phi_0,\lambda_0)}
\ln P(\mathbf{p}_i,\phi,\lambda),
\end{equation}
where $\mathbf{p}_i$ is the kinematic information in the $i$-th event. 
In other words, we suggest recycling the events in the pseudo-experiments
by reweighting, which is relatively trivial by using
{\tt JHUGen}~\cite{jhu mem} or
{\tt MEKD}~\cite{mekd}, rather than generating a new event sample for each
parameter space point.

\begin{thebibliography}{9}

% JHU MEM
\bibitem{jhu mem}
%\bibitem{Gao:2010qx} 
  Y.~Gao, A.~V.~Gritsan, Z.~Guo, K.~Melnikov, M.~Schulze and N.~V.~Tran,
 % ``Spin determination of single-produced resonances at hadron colliders,''
  Phys.\ Rev.\ D {\bf 81}, 075022 (2010)
  [arXiv:1001.3396 [hep-ph]];
  %%CITATION = ARXIV:1001.3396;%%
%\cite{Bolognesi:2012mm}
%\bibitem{Bolognesi:2012mm} 
  S.~Bolognesi, Y.~Gao, A.~V.~Gritsan, K.~Melnikov, M.~Schulze, N.~V.~Tran and A.~Whitbeck,
  %``On the spin and parity of a single-produced resonance at the LHC,''
  Phys.\ Rev.\ D {\bf 86}, 095031 (2012)
  [arXiv:1208.4018 [hep-ph]].
  %%CITATION = ARXIV:1208.4018;%%
  %22 citations counted in INSPIRE as of 16 Feb 2013

%MEM
  \bibitem{mem}
%  \bibitem{DeRujula:2010ys} 
  A.~De Rujula, J.~Lykken, M.~Pierini, C.~Rogan and M.~Spiropulu,
  %``Higgs look-alikes at the LHC,''
  Phys.\ Rev.\ D {\bf 82}, 013003 (2010)
  [arXiv:1001.5300 [hep-ph]];
  %%CITATION = ARXIV:1001.5300;%%
%\cite{Gainer:2011xz}
%\bibitem{Gainer:2011xz} 
  J.~S.~Gainer, K.~Kumar, I.~Low and R.~Vega-Morales,
  %``Improving the sensitivity of Higgs boson searches in the golden channel,''
  JHEP {\bf 1111}, 027 (2011)
  [arXiv:1108.2274 [hep-ph]];
  %%CITATION = ARXIV:1108.2274;%%
  %12 citations counted in INSPIRE as of 16 Feb 2013
%\cite{Campbell:2012ct}
%\bibitem{Campbell:2012ct} 
  J.~M.~Campbell, W.~T.~Giele and C.~Williams,
%  ``Extending the Matrix Element Method to Next-to-Leading Order,''
  arXiv:1205.3434 [hep-ph];
  %%CITATION = ARXIV:1205.3434;%%
%\cite{Campbell:2012cz}
%\bibitem{Campbell:2012cz} 
  J.~M.~Campbell, W.~T.~Giele and C.~Williams,
  %``The Matrix Element Method at Next-to-Leading Order,''
  JHEP {\bf 1211}, 043 (2012)
  [arXiv:1204.4424 [hep-ph]];
  %%CITATION = ARXIV:1204.4424;%%
  %8 citations counted in INSPIRE as of 15 Mar 2013
%\cite{Stolarski:2012ps}
%\bibitem{Stolarski:2012ps} 
  D.~Stolarski and R.~Vega-Morales,
  %``Directly Measuring the Tensor Structure of the Scalar Coupling to Gauge Bosons,''
  Phys.\ Rev.\ D {\bf 86}, 117504 (2012)
  [arXiv:1208.4840 [hep-ph]];
  %%CITATION = ARXIV:1208.4840;%%
  %15 citations counted in INSPIRE as of 15 Mar 2013
%\bibitem{Modak:2013sb} 
  T.~Modak, D.~Sahoo, R.~Sinha and H.~-Y.~Cheng,
  %``Inferring the nature of the boson at 125-126 GeV,''
  arXiv:1301.5404 [hep-ph].
  %%CITATION = ARXIV:1301.5404;%%
  %3 citations counted in INSPIRE as of 15 Mar 2013

%MEKD

\bibitem{mekd}
 %\cite{Avery:2012um} 
%\bibitem{Avery:2012um} 
  P.~Avery, D.~Bourilkov, M.~Chen, T.~Cheng, A.~Drozdetskiy, J.~S.~Gainer, A.~Korytov and K.~T.~Matchev {\it et al.},
  %``Precision Studies of the Higgs Golden Channel H -> ZZ* -> 4l. Part I. Kinematic discriminants from leading order matrix elements,''
  Phys.\ Rev.\ D {\bf 87}, 055006 (2013)
  arXiv:1210.0896 [hep-ph].
  %%CITATION = ARXIV:1210.0896;%%
  %11 citations counted in INSPIRE as of 15 Mar 2013

% ZZ Background
\bibitem{ZZ BG}
%\cite{Chen:2012jy}
%\bibitem{Chen:2012jy} 
  Y.~Chen, N.~Tran and R.~Vega-Morales,
  %``Scrutinizing the Higgs Signal and Background in the $2e2\mu$ Golden Channel,''
  JHEP {\bf 1301}, 182 (2013)
  [arXiv:1211.1959 [hep-ph]].
  %%CITATION = ARXIV:1211.1959;%%
  %2 citations counted in INSPIRE as of 19 Mar 2013


\end{thebibliography}


\end{document}
